Very accurate time propagation of coupled Schr\"odinger equations for femto- and attosecond physics and chemistry, with C++ source code

In this article, I present a very fast and high-precision (up to 33 decimal places) C++ implementation of the semi-global time propagation algorithm for a system of coupled Schr\"odinger equations with a time-dependent Hamiltonian. It can be used to describe time-dependent processes in molecular systems after excitation by femto- and attosecond laser pulses. It also works with an arbitrary user supplied Hamiltonian and can be used for nonlinear problems. The semi-global algorithm is briefly presented, the C++ implementation is described and five sample simulations are shown. The accompanying C++ source code package is included. The high precision benchmark (long double and float128) shows the estimated calculation costs. The presented method turns out to be faster and more accurate than the global Chebyshev propagator.

==> listing1.cpp <==
// In the paper there is enopugh space for 100 characters in a line |.........80.......90........100
void SemiGlobalODE::propagateByDtSemiGlobal(const int& iteration)
{
	const int&  Nt_ts = cpar.M_Nt_ts; // number of interior Chebyshev points (M in article)
	const int&  Nfm   = cpar.K_Nfm;   // number of terms for function of matrix (K in article)
	const Real& tol   = cpar.tol;     // tolerance parameter 
	LocalData   d(*this, iteration);  // data with local variables e.g. Eq.15 and Eq.19
	// Unew is the calculated wavefunction. Uguess is prepared at the end of iteration
	// and used later. The extra Nt_ts + 1 column is used for estimating errors.
	Unew              = MatrixXcr::Zero(cpar.Nu, Nt_ts + 1);
	// The first guess for the iterative process, for the convergence of the u values.
	// Each column represents an interior time point in the time step:
	d.Ulast           = Uguess; // first guess for Eq.28
	Unew.col(0)       = d.Ulast.col(0);
	d.v_vecs.col(0)   = d.Ulast.col(0); // Eq.18 and 19
	niter             = 0;      // count iterations in Eq.28
	currentErrors     = EstimatedErrors(0, tol + 1); // error tracking

	// main iteration loop in Eq.28
	while (not d.converged(currentErrors, tol)) { // Eq.27
		d.calcSExtended(); // calculate Eq. 24, inhomogeneos term
		d.calcVVectors();  // calculate Eq. 18 and Eq. 19
		d.checkAllFinite(currentErrors); // check for divergence
		// The G_avg operator acting on v
		auto G_avg = [=](const VectorXcr& v) -> VectorXcr {
			return Gop(d.Ulast.col(cpar.tmidi), d.t(cpar.tmidi), v);
		};
		if (cpar.Arnoldi) { // use Arnoldi method
			// Create the orthogonalized Krylov space by the Arnoldi iteration procedure, Sect. 2.6
			const MatrixXcr Hessenberg = createKrop(G_avg, d.v_vecs.col(Nt_ts), Nfm, d.Upsilon);
			const VectorXcr eigval     = eigenValues(Hessenberg.block(0, 0, Nfm, Nfm));
			const Complex   avgp       = eigval.sum() / Real(Nfm);
			// sampled energy spectrum and extra point to estimate error
			d.samplingp.resize(eigval.rows() + 1);
			d.samplingp << eigval, avgp;
			d.capacity = get_capacity(eigval, avgp);
			// Obtain the expansion vectors for Newton approximation of f(G,t)v_vecs in Krylov space
			d.RvKr = getRv(Nfm, d.v_vecs, Nt_ts, Hessenberg, d.samplingp, d.capacity);
			// use Arnoldi to approximate new iteration of Eq.28
			Unew.block(0, 1, Unew.rows(), Unew.cols() - 1)
			    = Ufrom_vArnoldi(cpar.timeMts, tol, Nfm, d, currentErrors);
		} else { // Use a Chebyshev approximation for the function of matrix computation. Vcheb has:
			// Tn(G(Ulast(:,tmidi), t(tmidi)))*v_vecs(: ,Nt_ts + 1),  n = 0, 1, ..., Nfm-1
			// where Tn(z) are the Chebyshev polynomials, n'th vector is the (n+1)'th col of Vcheb.
			d.Vcheb = vchebMop(G_avg, d.v_vecs.col(Nt_ts), cheb->min_ev, cheb->max_ev, Nfm);
			Unew.block(0, 1, Unew.rows(), Unew.cols() - 1)
			    = Ufrom_vCheb(cpar.timeMts, cheb->Ccheb_f_ts, maxErrors, d, currentErrors);
		}
		d.estimateErrors(currentErrors);
		d.Ulast = Unew;
		niter   = niter + 1;
	}
	currentErrors.checkNiterIsEnough({ cpar, tol, iteration, niter, *this }); // Check if converged.
	maxErrors.updateMaxErrors(currentErrors); // update estimated maximum errors
	if (iteration == 0) niter0th = niter;
	allniter   = allniter + niter;
	fiSolution = Unew.col(Nt_ts - 1); // Finally! store the result wavefunction.
	// The new guess is an extrapolation of the solution within the previous time step:
	Uguess.col(0) = Unew.col(Nt_ts - 1); // result at last timestep is the first one in next iter
	if (cpar.Arnoldi) { // Arnoldi method
		Uguess.block(0, 1, Uguess.rows(), Nt_ts) // extrapolate for the next timestep
		        = Ufrom_vArnoldi(cpar.timeMnext, tol, Nfm, d, boost::none);
	} else { // Chebyshev method
		Uguess.block(0, 1, Uguess.rows(), Nt_ts) // extrapolate for the next timestep
		        = Ufrom_vCheb(cpar.timeMnext, cheb->Ccheb_f_next, maxErrors, d, boost::none);
	}
	if (there_is_ih) { sNext = d.s.col(Nt_ts - 1); }
	maxErrors.checkAll({ cpar, tol, iteration, -niter, *this }); // check esitmated errors
}


==> listing2.cpp <==
// Powyżej jest kod "przycięty" żeby był czytelniejszy              |..1...2...3...4...5
MultiVectorXcr
State::calc_Hpsi(const MultiVectorXcr& psi_0, const Real& t)
{
    MultiVectorXcr psi_ret = getZeroMultiVectorXcr(psi_0);
    // The kinetic operator, acting only on the diagonal
    for (int j = 0; j < levels; j++) {
        psi_ret[j] = Ekin_single(psi_0[j]);
    }
    // The potential operator matrix acting on the wavefunction
    for (int j = 0; j < levels; j++) {
        for (int k = 0; k < levels; k++) {
            // if present obtain the time dependent potential
            if (hasTimeDependence(j, k)) {
                psi_ret[j] = psi_ret[j].array()
                    + timeDependentPotential(j, k, t).array()
                        * psi_0[k].array();
            } else {
                psi_ret[j] = psi_ret[j].array()
                    + potentialMatrix[j][k].array()*psi_0[k].array();
            }
        }
    }
    return psi_ret;
}


==> listing3.cpp <==
// Powyżej jest kod "przycięty" żeby był czytelniejszy              |..1...2...3...4...5
VectorXcr State::minus_i_Hpsi__MultiVectorFlattened(
    const VectorXcr& /*u*/, // wf from this step, e.g. Bose-Einstein
    const Real&      t,     // time
    const VectorXcr& v      // wavefunction wf to propagate
)
{
    MultiVectorXcr psi_work = zero(wf);
    decompres(v, psi_work);
    psi_work = calc_Hpsi(psi_work, t);
    return -Mathr::I * flatten(psi_work);
};


==> listing4.cpp <==
// :set tabstop=4
VectorXcr State::Ekin_single(const VectorXcr& psi_0)
{
	VectorXcr psi_1 = VectorXcr::Zero(points);
	doFFT(psi_0, psi_1);                            // ψ₁=                  ℱ(ψ₀)
	psi_1 = (psi_1.array() * minusKSqared.array()); // ψ₁=               -k²ℱ(ψ₀)
	doIFFT(psi_1, psi_1);                           // ψ₁=           ℱ⁻¹(-k²ℱ(ψ₀)) = ∇²ψ₀
	psi_1 *= (-PhysConst::hbarSqr / (2 * mass));    // ψ₁=    (-ℏ²(∇²ψ₀)/(2m))
	return psi_1;
}

